Fr\'echet Wavelet Distance: A Domain-Agnostic Metric for Image Generation

Modern metrics for generative learning like Fr\'echet Inception Distance (FID) and DINOv2-Fr\'echet Distance (FD-DINOv2) demonstrate impressive performance. However, they suffer from various shortcomings, like a bias towards specific generators and datasets. To address this problem, we propose the Fr\'echet Wavelet Distance (FWD) as a domain-agnostic metric based on the Wavelet Packet Transform ($W_p$). FWD provides a sight across a broad spectrum of frequencies in images with a high resolution, preserving both spatial and textural aspects. Specifically, we use $W_p$ to project generated and real images to the packet coefficient space. We then compute the Fr\'echet distance with the resultant coefficients to evaluate the quality of a generator. This metric is general-purpose and dataset-domain agnostic, as it does not rely on any pre-trained network, while being more interpretable due to its ability to compute Fr\'echet distance per packet, enhancing transparency. We conclude with an extensive evaluation of a wide variety of generators across various datasets that the proposed FWD can generalize and improve robustness to domain shifts and various corruptions compared to other metrics.

==> figures/methodology_img/fwt.py <==
import torch as th
import ptwt
import pywt
from glob import glob
from PIL import Image
import numpy as np
import torchvision as tv
import matplotlib.pyplot as plt


def forward_wavelet_packet_transform(
    tensor: th.Tensor,
    wavelet: str,
    max_level: int,
    log_scale: bool,
) -> th.Tensor:
    # ideally the output dtype should depend in the input.
    # tensor = tensor.type(torch.FloatTensor)
    packets = ptwt.WaveletPacket2D(tensor, pywt.Wavelet(wavelet), maxlevel=max_level)
    packet_list = [packets[node] for node in packets.get_natural_order(max_level)]

    # for node in packets.get_natural_order(max_level):
    # packet = torch.squeeze(packets[node], dim=1)
    # packet_list.append(packets[node])
    wp_pt_rs = th.stack(packet_list, axis=1)
    if log_scale:
        wp_pt_rs = th.log(th.abs(wp_pt_rs) + 1e-6)

    return wp_pt_rs


def main():
    imgs = []
    for nm in sorted(glob('./imgs/*.jpg')):
        img = np.asarray(Image.open(nm).convert('RGB').resize((256, 256)))/255.
        imgs.append(img)
    imgs = th.from_numpy(np.stack(imgs)).permute((0, 3, 1, 2))
    
    stand = lambda x: (x - th.min(x))/(th.max(x) - th.min(x))
    img_packs = forward_wavelet_packet_transform(imgs, 'sym5', 4, False)
    packs_0 = img_packs[:, 0, :, :, :]
    packs_1 = img_packs[:, 1, :, :, :]
    packs_254 = img_packs[:, -2, :, :, :]
    packs_255 = img_packs[:, -1, :, :, :]
    packs_0 = th.mean(packs_0, dim=1)
    for idx, img in enumerate(packs_0):
        plt.imshow(img)
        plt.axis('off')
        plt.savefig(f'./imgs/packs_0/{idx}.jpg', dpi=600, bbox_inches='tight')
        plt.close()
    
    packs_1 = th.mean(packs_1, dim=1)
    for idx, img in enumerate(packs_1):
        plt.imshow(img)
        plt.axis('off')
        plt.savefig(f'./imgs/packs_1/{idx}.jpg', dpi=600, bbox_inches='tight')
        plt.close()

    packs_254 = th.mean(packs_254, dim=1)
    for idx, img in enumerate(packs_254):
        plt.imshow(img)
        plt.axis('off')
        plt.savefig(f'./imgs/packs_254/{idx}.jpg', dpi=600, bbox_inches='tight')
        plt.close()

    packs_255 = th.mean(packs_255, dim=1)
    for idx, img in enumerate(packs_255):
        plt.imshow(img)
        plt.axis('off')
        plt.savefig(f'./imgs/packs_255/{idx}.jpg', dpi=600, bbox_inches='tight')
        plt.close()
    print(img_packs.shape)


if __name__ == '__main__':#
    main()

==> split_pdf.sh <==
pdftk paper.pdf cat 1-11 output submit.pdf
